What new observations tell us about Planes of Satellite Galaxies

I briefly discuss the current state of the Planes of Satellite Galaxies Problem in light of some new observational data for satellite galaxies of the Milky Way, Andromeda, Centaurus A, and other systems beyond the Local Group. In particular, I present how a new proper motion measurment for Leo I enhances the overall orbital coherence among the MW's classical satellites and thus its tension with cosmological expectations.

==> latex_new.sh <==
#! /bin/sh
pdflatex $1
bibtex $1
pdflatex $1
pdflatex $1

